Towards the understanding of convective dissolution in confined porous media: thin bead pack experiments, two-dimensional direct numerical simulations and physical models

We consider the process of convective dissolution in homogeneous and isotropic porous media. The flow is unstable due to the presence of a solute that induces a density difference responsible for driving the flow. The mixing dynamics is thus driven by a Rayleigh-Taylor instability at the pore scale. We investigate the flow at the scale of the pores using Hele-Shaw type experiment with bead packs, 2D DNS and physical models. Experiments and simulations have been specifically designed to mimic the same flow conditions, namely matching porosities, high Schmidt numbers, and linear dependency of fluid density with solute concentration. In addition, the solid obstacles of the medium are impermeable to fluid and solute. We characterise the evolution of the flow via the mixing length, which quantifies the extension of the mixing region and grows linearly in time. The flow structure, analysed via the centre-line mean wavelength, is observed to grow in agreement with theoretical predictions. Finally, we analyse the dissolution dynamics of the system, quantified through the mean scalar dissipation, and three mixing regimes are observed: (i) The evolution is controlled by diffusion, which produces solute mixing across the initial horizontal interface; (ii) when the interfacial diffusive layer is sufficiently thick, it becomes unstable, forming finger-like structures and driving the system into a convection-dominated phase; (iii) when the fingers have grown sufficiently to touch the horizontal boundaries of the domain, the mixing reduces dramatically due to the absence of fresh unmixed fluid. With simple physical models, we explain the physics of the results obtained numerically and experimentally. The solute evolution presents a self-similar behaviour, and it is controlled by different length scales in each stage of the mixing process, namely length scale of diffusion, pore size, and domain height.

==> anc/caption_Movie_1.txt <==
(a) Normalised intensity profile, I1, shown over the entire measurement region for the experiment E12. The initial position of the interface (z/H=0, red solid line) is reported. The instantaneous position of the interface, defined as an iso-contour of I1, is also shown. The color of the iso-contour varies with time. In addition to the current iso-contour, few instantaneous iso-contours at different time instants are reported. (b) Corrected intensity profile I2, which is lower than 1 within the mixing region. (c) Horizontally-averaged intensity profiles. The lower edge of the mixing region, setting the extension of the mixing length h and determined by the position where $\overline{I}_{2}$ is lower than a given threshold value, is reported (dashed red line). 

==> anc/caption_Movies_234.txt <==
Movie 2 : Evolution of the concentration field from simulation S4. Colour scale as shown in figure 7.
Movie 3 : Evolution of the concentration field from simulation S6. Colour scale as shown in figure 7.
Movie 4 : Evolution of the concentration field from simulation S12. Colour scale as shown in figure 7.
